Covariant Color-Kinematics Duality

We show that color-kinematics duality is a manifest property of the equations of motion governing currents and field strengths. For the nonlinear sigma model (NLSM), this insight enables an implementation of the double copy at the level of fields, as well as an explicit construction of the kinematic algebra and associated kinematic current. As a byproduct, we also derive new formulations of the special Galileon (SG) and Born-Infeld (BI) theory. For Yang-Mills (YM) theory, this same approach reveals a novel structure -- covariant color-kinematics duality -- whose only difference from the conventional duality is that $1/\Box$ is replaced with covariant $1/D^2$. Remarkably, this structure implies that YM theory is itself the covariant double copy of gauged biadjoint scalar (GBAS) theory and an $F^3$ theory of field strengths encoding a corresponding kinematic algebra and current. Directly applying the double copy to equations of motion, we derive general relativity (GR) from the product of Einstein-YM and $F^3$ theory. This exercise reveals a trivial variant of the classical double copy that recasts any solution of GR as a solution of YM theory in a curved background. Covariant color-kinematics duality also implies a new decomposition of tree-level amplitudes in YM theory into those of GBAS theory. Using this representation we derive a closed-form, analytic expression for all BCJ numerators in YM theory and the NLSM for any number of particles in any spacetime dimension. By virtue of the double copy, this constitutes an explicit formula for all tree-level scattering amplitudes in YM, GR, NLSM, SG, and BI.

==> anc/BCJ_Numerators.m <==
(* ::Package:: *)

(* BCJ_Numerators.m 
   from "Covariant Color-Kinematics Duality" 
   by Clifford Cheung and James Mangan *)
   
(* This supplemental file computes BCJ numerators for YM theory for
   arbitrary numbers of external legs in general spacetime dimension.
   
   The variables pp[i,j], pe[i,j], and ee[i,j] are the usual kinematic
   invariants built from momenta and polarizations.  Leg 0 labels a
   universal reference momentum vector. 
   
   The function K0[n] outputs a symbolic expression for the n-point BCJ
   numerator in terms of the field strength trace F0 and kinematic
   function G0.  The function K[n] is the same expression in terms of 
   explicit kinematic invariants. *)


(* Kinematics *)

SetAttributes[pp,Orderless];
SetAttributes[ee,Orderless];
ToInvariants[x_]:=Expand[x]//.{
p[i_][a_]p[j_][a_]:>pp[i,j],
e[i_][a_]e[j_][a_]:>ee[i,j],
p[i_][a_]e[j_][a_]:>pe[i,j]};
Momentum[\[Sigma]__][a_]:=Total[Map[p[#][a]&,{\[Sigma]}]];
FieldStrength[i_][a_,b_]:=p[i][a]e[i][b]-p[i][b]e[i][a];
FieldStrength[\[Sigma]__,i_][a_,b_]:=Module[{c},FieldStrength[\[Sigma]][a,c]FieldStrength[i][c,b]]//ToInvariants;
FieldStrengthTilde[i_][a_,b_]:=1/pp[0,i] (p[0][a]e[i][b]-p[0][b]e[i][a]);


(* F and G *)

F[\[Sigma]__,n_]:=Module[{a,b},1/2 FieldStrength[\[Sigma]][a,b]FieldStrengthTilde[n][b,a]]//ToInvariants;
G[\[Sigma]__][\[Tau]__][\[Rho]__,n_]:=Module[{a,b,c},-((Momentum[\[Sigma]][a]FieldStrength[\[Tau]][a,b]p[0][b]//ToInvariants)/(Momentum[\[Sigma],\[Rho],n][c]p[0][c]//ToInvariants))];
G[\[Sigma]__][\[Tau]__][n_]:=Module[{a,b,c},-((Momentum[\[Sigma]][a]FieldStrength[\[Tau]][a,b]p[0][b]//ToInvariants)/(Momentum[\[Sigma],n][c]p[0][c]//ToInvariants))];


(* BCJ Numerators *)

Needs["Combinatorica`"];
part[x_]:=Select[Flatten[Permutations/@SetPartitions[Range[x]],1],MemberQ[#[[1]],1]&];
K0[n_]:=Sum[F0[\[Tau][[1]]~Join~{n}]Times@@(Table[G0[Select[Flatten[\[Tau][[1;;i-1]]],#<Min[\[Tau][[i]]]&],\[Tau][[i]],Select[Flatten[\[Tau][[1;;i-1]]],#>Min[\[Tau][[i]]]&]~Join~{n}],{i,2,Length[\[Tau]]}]),{\[Tau],part[n-1]}]/.{F0[{x__}]:>F0[x],G0[{x__},{y__},{z__}]:>G0[x][y][z]};
K[n_]:=K0[n]/.{F0->F,G0->G};


==> anc/Examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     26080,        790]
NotebookOptionsPosition[     24766,        758]
NotebookOutlinePosition[     25104,        773]
CellTagsIndexPosition[     25061,        770]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Load Package", "Section",
 CellChangeTimes->{{3.837088528236128*^9, 
  3.837088532663216*^9}},ExpressionUUID->"3c7ba791-bc36-4f48-98fd-\
42d7d90cccdb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "BCJ_Numerators.m"}], ";"}]}], "Input",
 CellChangeTimes->{{3.837054257962656*^9, 3.837054259464703*^9}, {
  3.837088284048534*^9, 3.8370882843255997`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"1f630b40-22bb-4d29-bb8f-d6350cb0c0cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3pt Example", "Section",
 CellChangeTimes->{{3.83708848528694*^9, 3.837088485634171*^9}, {
  3.8370885355778847`*^9, 
  3.837088536515339*^9}},ExpressionUUID->"0abd90b8-f492-4c67-af19-\
3a5227dfde30"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"K0", "[", "3", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K", "[", "3", "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.837088287611014*^9, 3.837088304325203*^9}, {
  3.837088487559926*^9, 3.8370884883251677`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"d12e268d-52a5-479b-9347-f56e625607c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F0", "[", 
   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "+", 
  RowBox[{
   RowBox[{"F0", "[", 
    RowBox[{"1", ",", "3"}], "]"}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"G0", "[", "1", "]"}], "[", "2", "]"}], "[", "3", 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.837088299971672*^9, 3.8370883048334227`*^9}, 
   3.837088488806933*^9, 3.837088602788821*^9, {3.837088877276808*^9, 
   3.837088898308209*^9}},
 CellLabel->"Out[3]=",ExpressionUUID->"165bb462-d274-4702-bd74-2732da2ff300"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    RowBox[{"pp", "[", 
     RowBox[{"0", ",", "3"}], "]"}]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"pe", "[", 
      RowBox[{"0", ",", "2"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"pe", "[", 
      RowBox[{"0", ",", "1"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"2", ",", "1"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"0", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"0", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"0", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"0", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"0", ",", "1"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"0", ",", "2"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"0", ",", "1"}], "]"}], " ", 
          RowBox[{"pe", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "2"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"0", ",", "2"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"pp", "[", 
        RowBox[{"0", ",", "1"}], "]"}], "+", 
       RowBox[{"pp", "[", 
        RowBox[{"0", ",", "3"}], "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.837088299971672*^9, 3.8370883048334227`*^9}, 
   3.837088488806933*^9, 3.837088602788821*^9, {3.837088877276808*^9, 
   3.837088898384433*^9}},
 CellLabel->"Out[4]=",ExpressionUUID->"4f05edba-0263-430d-b325-5f4dc72340e3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4pt Example", "Section",
 CellChangeTimes->{{3.83708848528694*^9, 3.837088497816696*^9}, {
  3.837088542928101*^9, 
  3.837088543897681*^9}},ExpressionUUID->"4c8d159e-1cb0-4b22-9bcd-\
1b24f596c68f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"K0", "[", "4", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K", "[", "4", "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.837088287611014*^9, 3.837088304325203*^9}, {
  3.837088487559926*^9, 3.837088500104125*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"d912ee12-d16f-4546-bae5-93c3500d21fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F0", "[", 
   RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "+", 
  RowBox[{
   RowBox[{"F0", "[", 
    RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"G0", "[", "1", "]"}], "[", "2", "]"}], "[", 
    RowBox[{"3", ",", "4"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"F0", "[", 
    RowBox[{"1", ",", "4"}], "]"}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"G0", "[", "1", "]"}], "[", "2", "]"}], "[", 
    RowBox[{"3", ",", "4"}], "]"}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"G0", "[", "1", "]"}], "[", "3", "]"}], "[", "4", "]"}]}], "+", 
  RowBox[{
   RowBox[{"F0", "[", 
    RowBox[{"1", ",", "4"}], "]"}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"G0", "[", "1", "]"}], "[", 
     RowBox[{"2", ",", "3"}], "]"}], "[", "4", "]"}]}], "+", 
  RowBox[{
   RowBox[{"F0", "[", 
    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"G0", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "[", "3", "]"}], "[", "4", "]"}]}], "+", 
  RowBox[{
   RowBox[{"F0", "[", 
    RowBox[{"1", ",", "4"}], "]"}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"G0", "[", "1", "]"}], "[", "2", "]"}], "[", "4", "]"}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"G0", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "[", "3", "]"}], "[", "4", 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.837088299971672*^9, 3.8370883048334227`*^9}, {
   3.837088488806933*^9, 3.83708850038907*^9}, 3.837088602899063*^9, 
   3.837088898393763*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"8260d632-213b-42fd-9721-fc13b58050b6"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    RowBox[{"pp", "[", 
     RowBox[{"0", ",", "4"}], "]"}]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"pe", "[", 
      RowBox[{"0", ",", "3"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"2", ",", "1"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"pe", "[", 
      RowBox[{"0", ",", "1"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"3", ",", "4"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"2", ",", "1"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"3", ",", "2"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"0", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"2", ",", "1"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"3", ",", "4"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"0", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"3", ",", "4"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"0", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"2", ",", "1"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"0", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"0", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"0", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"3", ",", "4"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"0", ",", "1"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"3", ",", "2"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"0", ",", "3"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"3", ",", "2"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"0", ",", "1"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"3", ",", "4"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"ee", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"0", ",", "3"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"0", ",", "1"}], "]"}], " ", 
          RowBox[{"pe", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{"1", ",", "4"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "2"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"0", ",", "2"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "3"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"0", ",", "3"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"0", ",", "1"}], "]"}], "+", 
         RowBox[{"pp", "[", 
          RowBox[{"0", ",", "4"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"0", ",", "1"}], "]"}], "+", 
         RowBox[{"pp", "[", 
          RowBox[{"0", ",", "3"}], "]"}], "+", 
         RowBox[{"pp", "[", 
          RowBox[{"0", ",", "4"}], "]"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "2"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"0", ",", "2"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"ee", "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], " ", 
          RowBox[{"pe", "[", 
           RowBox[{"3", ",", "1"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"pe", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{"1", ",", "4"}], "]"}], " ", 
          RowBox[{"pe", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "3"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"pe", "[", 
           RowBox[{"1", ",", "4"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"0", ",", "3"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"pe", "[", 
              RowBox[{"1", ",", "4"}], "]"}], " ", 
             RowBox[{"pe", "[", 
              RowBox[{"3", ",", "1"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ee", "[", 
              RowBox[{"1", ",", "4"}], "]"}], " ", 
             RowBox[{"pp", "[", 
              RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"0", ",", "1"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"pe", "[", 
               RowBox[{"1", ",", "3"}], "]"}]}], " ", 
             RowBox[{"pe", "[", 
              RowBox[{"3", ",", "4"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ee", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"pp", "[", 
              RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"pp", "[", 
        RowBox[{"0", ",", "1"}], "]"}], "+", 
       RowBox[{"pp", "[", 
        RowBox[{"0", ",", "3"}], "]"}], "+", 
       RowBox[{"pp", "[", 
        RowBox[{"0", ",", "4"}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"3", ",", "4"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"0", ",", "1"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"0", ",", "3"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"0", ",", "3"}], "]"}], " ", 
     RowBox[{"pe", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ee", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"ee", "[", 
      RowBox[{"3", ",", "4"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"0", ",", "1"}], "]"}], " ", 
     RowBox[{"pp", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"0", ",", "1"}], "]"}], " ", 
          RowBox[{"pe", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{"1", ",", "4"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "2"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"0", ",", "2"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "3"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"0", ",", "3"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"pp", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "+", 
            RowBox[{"pp", "[", 
             RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"0", ",", "1"}], "]"}], "+", 
         RowBox[{"pp", "[", 
          RowBox[{"0", ",", "4"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"pp", "[", 
          RowBox[{"0", ",", "1"}], "]"}], "+", 
         RowBox[{"pp", "[", 
          RowBox[{"0", ",", "2"}], "]"}], "+", 
         RowBox[{"pp", "[", 
          RowBox[{"0", ",", "4"}], "]"}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"ee", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], " ", 
          RowBox[{"pe", "[", 
           RowBox[{"2", ",", "1"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"pe", "[", 
           RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{"1", ",", "4"}], "]"}], " ", 
          RowBox[{"pe", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "2"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"pe", "[", 
           RowBox[{"1", ",", "4"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"0", ",", "2"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"pe", "[", 
              RowBox[{"1", ",", "4"}], "]"}], " ", 
             RowBox[{"pe", "[", 
              RowBox[{"2", ",", "1"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ee", "[", 
              RowBox[{"1", ",", "4"}], "]"}], " ", 
             RowBox[{"pp", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"0", ",", "1"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"pe", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], " ", 
             RowBox[{"pe", "[", 
              RowBox[{"2", ",", "4"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"ee", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"pp", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "3"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"0", ",", "3"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"pp", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "+", 
            RowBox[{"pp", "[", 
             RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"pp", "[", 
        RowBox[{"0", ",", "1"}], "]"}], "+", 
       RowBox[{"pp", "[", 
        RowBox[{"0", ",", "2"}], "]"}], "+", 
       RowBox[{"pp", "[", 
        RowBox[{"0", ",", "4"}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"0", ",", "1"}], "]"}], " ", 
          RowBox[{"pe", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{"1", ",", "4"}], "]"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"pe", "[", 
              RowBox[{"0", ",", "3"}], "]"}], " ", 
             RowBox[{"pe", "[", 
              RowBox[{"3", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"ee", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
             RowBox[{"pp", "[", 
              RowBox[{"0", ",", "3"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"pp", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"pe", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"pe", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
             RowBox[{"pp", "[", 
              RowBox[{"0", ",", "3"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"pe", "[", 
              RowBox[{"0", ",", "3"}], "]"}], " ", 
             RowBox[{"pp", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"pp", "[", 
        RowBox[{"0", ",", "1"}], "]"}], "+", 
       RowBox[{"pp", "[", 
        RowBox[{"0", ",", "4"}], "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.837088299971672*^9, 3.8370883048334227`*^9}, {
   3.837088488806933*^9, 3.83708850038907*^9}, 3.837088602899063*^9, 
   3.837088899436119*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"4351c049-f740-440c-9c15-14ae50eeb2e9"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1176, 907},
WindowMargins->{{0, Automatic}, {Automatic, 480}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 157, 3, 134, "Section",ExpressionUUID->"3c7ba791-bc36-4f48-98fd-42d7d90cccdb"],
Cell[740, 27, 402, 9, 101, "Input",ExpressionUUID->"1f630b40-22bb-4d29-bb8f-d6350cb0c0cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1179, 41, 206, 4, 134, "Section",ExpressionUUID->"0abd90b8-f492-4c67-af19-3a5227dfde30"],
Cell[CellGroupData[{
Cell[1410, 49, 338, 6, 101, "Input",ExpressionUUID->"d12e268d-52a5-479b-9347-f56e625607c9"],
Cell[1751, 57, 531, 14, 67, "Output",ExpressionUUID->"165bb462-d274-4702-bd74-2732da2ff300"],
Cell[2285, 73, 3257, 100, 342, "Output",ExpressionUUID->"4f05edba-0263-430d-b325-5f4dc72340e3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5591, 179, 204, 4, 134, "Section",ExpressionUUID->"4c8d159e-1cb0-4b22-9bcd-1b24f596c68f"],
Cell[CellGroupData[{
Cell[5820, 187, 336, 6, 101, "Input",ExpressionUUID->"d912ee12-d16f-4546-bae5-93c3500d21fd"],
Cell[6159, 195, 1608, 49, 191, "Output",ExpressionUUID->"8260d632-213b-42fd-9721-fc13b58050b6"],
Cell[7770, 246, 16968, 508, 1736, "Output",ExpressionUUID->"4351c049-f740-440c-9c15-14ae50eeb2e9"]
}, Open  ]]
}, Open  ]]
}
]
*)


